Beyond Gaia: Asteroseismic Distances of M giants using Ground-Based Transient Surveys

Evolved stars near the tip of the red giant branch (TRGB) show solar-like oscillations with periods spanning hours to months and amplitudes ranging from $\sim$1 mmag to $\sim$100 mmag. The systematic detection of the resulting photometric variations with ground-based telescopes would enable the application of asteroseismology to a much larger and more distant sample of stars than is currently accessible with space-based telescopes such as \textit{Kepler} or the ongoing Transiting Exoplanet Survey Satellite (\textit{TESS}) mission. We present an asteroseismic analysis of 493 M giants using data from two ground-based surveys: the Asteroid Terrestrial-impact Last Alert System (ATLAS) and the All-Sky Automated Survey for Supernovae (ASAS-SN). By comparing the extracted frequencies with constraints from \textit{Kepler}, the Sloan Digital Sky Survey Apache Point Observatory Galaxy Evolution Experiment (APOGEE), and Gaia we demonstrate that ground-based transient surveys allow accurate distance measurements to oscillating M giants with a precision of $\sim$15$\%$. Using stellar population synthesis models we predict that ATLAS and ASAS-SN can provide asteroseismic distances to $\sim$2$\times$10$^{6}$ galactic M giants out to typical distances of $20-50 \; \rm{kpc}$, vastly improving the reach of Gaia and providing critical constraints for Galactic archaeology and galactic dynamics.

==> anc/Table1_Asteroseismic_Kepler_Results.csv <==
Kepler_ID,Kepler_mag,numax_ground,period_ground,numax_kepler,period_kepler
893210,11.94,0.437,26.050,0.356,26.54
1430207,10.76,0.272,40.493,0.303,43.25
1434591,11.46,0.300,41.546,0.392,29.41
2011145,11.52,0.506,22.895,0.501,22.90
2141385,8.26,0.387,30.330,0.282,30.13
2163829,10.01,0.329,28.201,0.392,28.28
2302624,10.46,0.232,59.496,0.384,29.53
2421898,11.07,0.461,24.826,0.440,24.51
2569126,11.98,0.608,18.826,0.582,17.18
2569935,13.12,0.328,42.357,0.378,30.26
2707312,11.63,0.426,27.028,0.384,30.13
2714635,10.29,0.367,31.045,0.363,30.63
2721824,12.47,0.485,23.570,0.329,23.49
2831290,11.69,0.264,43.113,0.282,43.00
2846564,9.92,0.349,31.792,0.343,32.11
2847029,9.90,0.477,24.175,0.479,24.03
3120889,10.26,0.281,42.301,0.357,31.55
3339623,10.53,0.445,26.058,0.424,25.62
3341261,11.47,0.461,23.896,0.309,24.12
3438740,11.21,0.392,29.434,0.379,29.41
3546591,12.10,0.365,29.658,0.305,39.27
3547105,11.52,0.232,45.375,0.254,44.50
3646112,11.50,0.489,23.732,0.447,23.72
3729317,11.95,0.329,31.093,0.304,30.85
3847254,10.60,0.435,26.402,0.338,26.35
3852304,13.38,0.355,30.831,0.368,31.02
3970020,11.05,0.382,30.281,0.380,30.26
4048788,11.71,0.218,50.080,0.229,50.61
4058849,12.03,0.479,24.323,0.461,24.11
4064398,11.68,0.234,51.190,0.231,48.89
4078789,12.63,0.169,70.738,0.231,50.26
4142365,11.14,0.405,28.508,0.401,28.61
4171441,11.07,0.678,17.593,0.567,13.44
4365827,11.05,0.707,16.305,0.739,16.19
4459725,9.40,0.502,22.978,0.500,23.05
4565985,9.24,0.271,42.146,0.254,45.67
4677271,11.83,0.215,51.592,0.215,49.68
4679457,11.29,0.468,25.188,0.454,25.09
4742716,8.85,0.517,22.381,0.530,22.01
4824292,11.80,0.298,40.202,0.310,27.74
4845866,11.72,0.238,48.224,0.336,34.04
4847030,11.64,0.264,45.480,0.291,31.55
4908338,11.41,0.379,29.648,0.322,29.65
4914231,10.09,0.470,24.543,0.470,24.51
4927048,8.23,0.327,33.008,0.275,33.27
4989234,12.05,0.461,25.418,0.324,19.82
4990328,9.92,0.562,20.639,0.424,28.39
5007473,11.04,0.509,23.339,0.486,23.19
5021305,11.80,0.172,67.263,0.201,45.11
5035849,11.38,0.503,22.425,0.366,22.66
5119480,12.56,0.534,21.932,0.404,16.82
5184285,10.76,0.229,58.523,0.287,30.51
5184472,10.99,0.286,41.157,0.265,41.54
5197058,9.40,0.273,35.738,0.323,36.04
5206845,9.54,0.306,36.063,0.390,25.98
5270737,11.65,0.199,53.160,0.217,53.28
5281249,11.57,0.399,28.884,0.341,28.95
5305535,11.36,0.526,21.718,0.523,21.75
5305902,11.90,0.516,22.591,0.473,22.42
5357380,10.17,0.588,20.199,0.572,20.14
5429223,9.04,0.242,48.223,0.287,33.88
5437353,8.10,0.250,46.034,0.241,49.02
5443536,11.02,0.387,28.646,0.383,29.06
5512584,10.88,0.368,29.992,0.305,30.38
5525172,11.70,0.660,17.829,0.645,17.85
5553032,11.71,0.572,20.736,0.559,20.59
5559777,10.71,0.420,26.879,0.336,24.03
5559850,11.47,0.879,13.152,0.846,13.11
5565380,11.84,0.417,27.926,0.416,27.96
5600727,9.33,0.265,43.539,0.361,30.89
5617601,11.15,0.762,15.205,0.905,11.78


==> anc/Table2_Asteroseismic_APOGEE_Results.csv <==
APOGEE_ID,numax,logg_seismo,Teff_apogee,logg_apogee
2M00313194+4920079,0.454,0.691,3880,0.703
2M00355825+5007402,0.579,0.795,3852,0.723
2M00363406+5201364,0.493,0.726,3869,0.705
2M00405247+5026111,0.447,0.681,3827,0.630
2M00445288-1244488,0.164,0.238,3703,0.268
2M00494387+3910184,0.541,0.767,3889,0.723
2M00501785+3921390,0.207,0.347,3848,0.312
2M01022521+5141523,0.412,0.643,3786,0.625
2M01095951+5055340,0.611,0.819,3866,0.754
2M02245023+4658344,0.242,0.410,3749,0.446
2M02280027+4811268,0.517,0.741,3781,0.627
2M02303103+4735036,0.492,0.720,3780,0.629
2M02355330+4753227,0.531,0.756,3826,0.698
2M02394487+4648447,0.412,0.654,3971,0.637
2M02440565+3842454,0.415,0.656,3965,1.045
2M02564450+4446323,0.517,0.744,3824,0.711
2M02573320+4551184,0.318,0.528,3747,0.400
2M03025881+4501308,0.288,0.484,3716,0.435
2M03041239+4521495,0.724,0.893,3861,0.940
2M03260663+0852469,0.356,0.587,3904,0.520
2M03305010+3121312,0.517,0.744,3823,0.642
2M03410572+3319490,0.428,0.656,3716,0.600
2M03414352-0128247,0.579,0.793,3817,0.687
2M04060387+3654488,0.465,0.697,3800,0.629
2M04113742+2451369,0.283,0.481,3794,0.695
2M04130702+2315276,0.612,0.819,3851,0.782
2M04182681+2308237,0.623,0.827,3860,0.811
2M04250294+3101420,0.343,0.563,3788,0.618
2M04250861+3051124,0.574,0.790,3836,0.812
2M04264153+3045012,0.361,0.589,3833,0.829
2M04264264+3119016,0.526,0.752,3825,0.734
2M04264583+3051353,0.470,0.703,3830,0.623
2M04270503+1714467,0.602,0.801,3673,0.837
2M04274846+2933348,0.221,0.363,3634,0.389
2M04322647+3119289,0.426,0.660,3824,0.729
2M04353593+3141434,0.181,0.278,3654,0.413
2M04593297+2153504,0.771,0.927,3988,0.959
2M05003961+2307430,0.469,0.703,3854,0.736
2M05020865+2300199,0.332,0.550,3792,0.499
2M05041399+2056198,0.529,0.756,3853,0.725
2M05060954+2122501,0.248,0.427,3835,0.633
2M05062106+2251580,0.630,0.830,3827,0.764
2M05071284+2247049,0.471,0.701,3790,0.537
2M05164379+1731353,0.369,0.600,3865,0.738
2M05224803+1420134,0.534,0.761,3883,0.838
2M05243687+1312285,0.462,0.695,3820,0.692
2M05283359+1347237,0.486,0.718,3839,0.659
2M05481188-0021575,0.262,0.467,4146,0.266
2M05493106+0419107,0.698,0.878,3880,0.709
2M05554604+5138295,0.460,0.690,3767,0.839
2M06052173-0604499,0.545,0.766,3801,0.600
2M06061531-0527040,0.586,0.801,3864,0.776
2M06080719-0541123,0.222,0.368,3656,0.317
2M06082644-0644523,0.271,0.458,3721,0.426
2M06082999-0534271,0.326,0.543,3813,0.715
2M06131273-0554584,0.706,0.885,3923,0.882
2M06143338+4511282,0.584,0.798,3829,0.417
2M06171569+4207243,0.230,0.387,3745,0.475
2M06312500+3525526,0.316,0.527,3772,0.563
2M06390580+3444271,0.446,0.677,3777,0.609
2M06393016+3523173,0.325,0.540,3778,0.645
2M06413342+3435479,0.685,0.874,3951,0.890
2M06442262+4303141,0.629,0.831,3858,0.795
2M06500394+2415371,0.806,0.932,3735,0.851
2M06563869+2455233,0.142,0.178,3723,0.317
2M06574715+2450036,0.573,0.778,3632,0.596
2M06592924+3714004,0.421,0.655,3830,0.712
2M07242831+2427168,0.530,0.753,3798,0.685
2M07342698+4144591,0.286,0.485,3785,0.533
2M07361140+2031332,0.438,0.666,3716,0.577
2M07415160+1604411,0.529,0.751,3770,0.478
2M07434974+2600467,0.183,0.284,3649,0.104
2M07442025+1631106,0.101,0.025,3681,-0.390
2M07452121+2649298,0.351,0.575,3792,0.579
2M07462276+2825140,0.153,0.214,3785,0.515
2M07553352+2529003,0.254,0.434,3791,0.522
2M07574044+5349154,0.276,0.462,3671,0.268
2M07595549+5506421,0.270,0.461,3818,0.378
2M08002128+5425162,0.596,0.797,3673,0.810
2M08010679+5239421,0.277,0.471,3795,0.534
2M08042172+4559589,0.124,0.114,3675,0.315
2M08153914+3042131,0.215,0.360,3752,0.342
2M08200076-1411368,0.668,0.861,3927,0.911
2M08455836+5338439,0.340,0.561,3792,0.515
2M08473257-1514484,0.604,0.816,3898,0.869
2M09423302+5449011,0.737,0.895,3765,0.882
2M10414792+2949167,0.356,0.585,3869,0.462
2M10513018+0043595,0.192,0.315,3838,0.366
2M11115128-0020594,0.191,0.311,3796,0.251
2M11544085-1044302,0.182,0.283,3691,0.396
2M11574781+1700596,0.407,0.637,3761,0.806
2M12045370-1657252,0.361,0.584,3759,0.621
2M12203114+0009177,0.250,0.414,3579,0.263
2M12570130+2600457,0.211,0.350,3737,0.342
2M13124924+4628293,0.147,0.183,3585,0.394
2M13242040-0235153,0.261,0.444,3753,0.452
2M13295234-0145162,0.219,0.371,3834,0.366
2M13440393-1633180,0.176,0.276,3808,0.240
2M14444373+4457212,0.594,0.801,3766,0.791
2M14465402+1224139,0.257,0.429,3638,0.559
2M15140054-0115063,0.264,0.446,3695,0.524
2M15191852+0051094,0.257,0.438,3767,0.515
2M16185030+2806521,0.180,0.288,3847,0.232
2M16271315-1352268,0.281,0.482,3877,0.619
2M16455865-1904278,0.629,0.827,3783,0.779
2M16481401-1935459,0.179,0.267,3526,0.247
2M16490471-1923325,0.174,0.257,3582,0.400
2M16535004-2047171,0.396,0.625,3778,0.640
2M16545580-2109574,0.589,0.787,3591,0.804
2M16584224-2221522,0.394,0.614,3614,0.659
2M17002154-2237091,0.699,0.873,3784,0.856
2M17004773-2216103,0.602,0.803,3704,0.788
2M17014627-2122143,0.275,0.470,3834,0.408
2M17020308-2250530,0.501,0.724,3715,0.667
2M17022891-2154575,0.214,0.345,3543,0.561
2M17040639-2154340,0.577,0.789,3779,0.724
2M17173534+4818354,0.183,0.289,3766,0.356
2M17175328+4351184,0.172,0.253,3614,0.363
2M17180492+3212034,0.126,0.113,3519,0.310
2M17411205-0507191,0.350,0.565,3669,0.686
2M17450606-0535375,0.616,0.818,3789,0.683
2M17460914-0620550,0.276,0.482,4016,0.665
2M17511106-0201576,0.773,0.922,3887,1.011
2M17520088-0139438,0.556,0.763,3618,0.803
2M17522368-0124047,0.411,0.641,3760,0.774
2M17525207-0144004,0.533,0.754,3762,0.806
2M17554763-0045074,0.275,0.458,3633,0.537
2M17594909-0200301,0.680,0.858,3740,0.958
2M18033423+0138111,0.214,0.353,3674,0.577
2M18084206+0626101,0.393,0.622,3778,0.672
2M18111494+0659420,0.579,0.795,3850,0.820
2M18111804+0631056,0.722,0.883,3715,0.832
2M18304478+1653490,0.286,0.486,3806,0.489
2M18304705+1933409,0.294,0.494,3724,0.663
2M18311250+1546414,0.761,0.909,3774,0.920
2M18311956+1724459,0.275,0.464,3735,0.583
2M18325764+1602383,0.188,0.295,3651,0.540
2M18330141+1828385,0.764,0.913,3813,0.901
2M18333940+1514245,0.654,0.850,3884,0.824
2M18340660+1955491,0.625,0.823,3773,0.779
2M18354339+1827525,0.336,0.564,3939,-0.204
2M18363562+1859219,0.661,0.840,3635,0.720
2M18363628+1819451,0.721,0.881,3687,0.674
2M18390097+1921574,0.301,0.501,3669,0.614
2M18394802+2029259,0.593,0.805,3854,0.713
2M18402413+1858192,0.365,0.581,3625,0.720
2M18412412+2026326,0.432,0.657,3673,0.969
2M18440608+4715324,0.330,0.539,3656,0.702
2M18464451+4417431,0.257,0.442,3860,0.526
2M18560429+2826088,0.627,0.823,3734,0.769
2M18573804+4137508,0.443,0.671,3715,0.489
2M18581358+4931415,0.172,0.252,3584,0.500
2M18583311+3857455,0.528,0.752,3794,0.644
2M18590347+4445185,0.196,0.309,3602,0.351
2M18593564+3900490,0.491,0.710,3625,0.734
2M18593705+2932068,0.354,0.569,3645,0.623
2M19011604+3244456,0.522,0.737,3617,0.662
2M19024586+4941251,0.421,0.646,3675,0.672
2M19061573+4018365,0.317,0.528,3770,0.600
2M19063010+4829088,0.445,0.670,3680,0.669
2M19064384+4512338,0.205,0.344,3875,0.484
2M19071724+4128270,0.198,0.328,3817,0.402
2M19072520+3804519,0.324,0.540,3792,0.583
2M19072947+3758004,0.275,0.462,3694,0.311
2M19074186+3805451,0.176,0.268,3665,0.303
2M19074942+4308451,0.239,0.395,3592,0.755
2M19091468+3812561,0.727,0.888,3754,0.869
2M19101848+4342191,0.263,0.434,3550,0.419
2M19102888+3809184,0.744,0.896,3720,0.906
2M19120937+3852539,0.141,0.181,3835,1.254
2M19125797+4007166,0.628,0.821,3685,0.840
2M19145413+4610316,0.644,0.832,3699,0.747
2M19150995+4055275,0.509,0.730,3693,0.684
2M19152845+4452172,0.325,0.533,3671,0.614
2M19162895+4131128,0.292,0.490,3733,0.400
2M19172966+5046598,0.392,0.616,3692,0.349
2M19184328-1121535,0.950,1.013,3908,1.070
2M19185757-1207318,0.229,0.376,3567,0.672
2M19192124-1324087,0.800,0.926,3686,1.143
2M19192702+3814362,0.657,0.844,3756,0.837
2M19201126-1317326,0.283,0.470,3619,0.442
2M19201144+4845506,0.374,0.601,3780,0.668
2M19202229+4149245,0.266,0.455,3829,0.486
2M19211508-1059342,0.717,0.888,3865,0.877
2M19211782+4358568,0.250,0.415,3585,0.465
2M19212455+3727462,0.257,0.427,3595,0.406
2M19214377+4428281,0.269,0.445,3568,0.395
2M19215586+5052157,0.280,0.472,3716,0.588
2M19222587-1113475,0.439,0.665,3693,0.642
2M19222702+3746244,0.606,0.805,3682,0.687
2M19223695-1325231,0.558,0.771,3711,0.856
2M19233004+4527256,0.283,0.477,3720,0.225
2M19241086+4839554,0.499,0.725,3761,0.883
2M19243477-1233230,0.280,0.468,3659,0.484
2M19252879+4753171,0.294,0.493,3729,0.387
2M19262452-1231149,0.504,0.727,3725,0.716
2M19263277+4803119,0.529,0.746,3692,0.402
2M19275425-0737046,0.270,0.450,3613,0.730
2M19294239+4152007,0.466,0.689,3651,0.614
2M19295714+4828110,0.395,0.621,3713,0.542
2M19303702+4217551,0.526,0.749,3774,0.598
2M19304359+4152379,0.502,0.728,3773,0.686
2M19311785-0457472,0.291,0.484,3649,0.663
2M19315710+4207376,0.299,0.500,3717,0.451
2M19321464-0857351,0.234,0.392,3694,0.444
2M19323068+4310050,0.339,0.557,3744,0.623
2M19323312+4645400,0.611,0.815,3800,0.635
2M19340925+4228340,0.600,0.806,3771,0.729
2M19342438+4209156,0.473,0.702,3771,0.602
2M19353875+4433373,0.288,0.487,3774,0.462
2M19381013-0526030,0.786,0.934,3959,1.033
2M19385900+5040554,0.293,0.495,3775,0.539
2M19385950+4346431,0.629,0.826,3758,0.812
2M19402529-0328242,0.233,0.382,3542,0.453
2M19410568+4830136,0.295,0.495,3731,0.680
2M19414139+4934183,0.559,0.774,3753,0.703
2M19415154-0436232,0.720,0.887,3805,0.965
2M19441432+4806003,0.252,0.427,3747,0.452
2M19460396+4724053,0.549,0.765,3746,0.679
2M19461406+5038278,0.223,0.374,3720,0.523
2M19493031+4808446,0.282,0.467,3595,0.616
2M19510536+0425209,0.310,0.506,3563,0.501
2M19581822+0454016,0.508,0.722,3577,0.731
2M20002015+5610031,0.116,0.079,3547,0.035
2M20152143+5924584,0.176,0.260,3551,0.384
2M20182080+5836198,0.600,0.811,3867,0.757
2M20224686+5915175,0.123,0.114,3731,0.413
2M20234260+1836003,0.589,0.789,3626,0.730
2M20234399+5755169,0.662,0.843,3673,0.678
2M20292563+1743457,0.326,0.538,3720,0.474
2M20294779+5901307,0.205,0.331,3639,0.243
2M20301361+5849364,0.261,0.443,3754,0.567
2M20321097+2128260,0.923,0.994,3792,1.058
2M20323461+2132468,0.272,0.465,3806,0.815
2M20381287+2032197,0.702,0.880,3868,0.909
2M20395787-0006116,0.559,0.770,3678,0.737
2M20400061+2140118,0.361,0.576,3605,0.586
2M20402239+1949484,0.497,0.720,3701,0.622
2M20402667+0024456,0.134,0.145,3621,0.470
2M20412615+2034286,0.565,0.777,3724,0.745
2M20450831-0037429,0.245,0.405,3579,0.619
2M21021829+1100359,0.132,0.156,3930,1.178
2M21022980+2905243,0.232,0.384,3619,0.368
2M21023765+1106367,0.242,0.403,3636,0.505
2M21060763+2856377,0.279,0.467,3666,0.392
2M21092753+0905286,0.173,0.264,3752,0.221
2M21204223+3138000,0.283,0.478,3756,0.467
2M22013784+4011418,0.215,0.355,3688,0.384
2M22084098+4157266,0.566,0.777,3707,0.801
2M22084632+4218242,0.463,0.692,3750,0.698
2M22104660+4228133,0.207,0.335,3634,0.262
2M22113117+4206041,0.461,0.693,3800,0.604
2M22131038+4154214,0.443,0.674,3767,0.568
2M22152328+4241485,0.386,0.611,3724,0.702
2M22172375+4200529,0.973,1.020,3851,0.962
2M22202414+4207462,0.812,0.937,3773,0.759
2M22333300+4527187,0.485,0.701,3568,0.677
2M22350198+4419354,0.720,0.886,3793,0.373
2M22353530+4607393,0.795,0.928,3775,0.882
2M22370855+4427542,0.672,0.860,3858,0.881
2M22401024+4411261,0.482,0.710,3747,0.437
2M22415919+4606430,0.614,0.820,3837,0.879
2M22421703+0439020,0.539,0.759,3759,0.631
2M22443190+4558559,0.112,0.073,3696,0.239
2M22480349+4457410,0.359,0.579,3698,0.450
2M23101800+4607408,0.733,0.892,3769,0.821
2M23114950+4232364,0.196,0.313,3648,0.450
2M23123483+4748398,0.285,0.479,3714,0.435
2M23195841+1045335,0.559,0.774,3755,0.798
2M23274759+4852363,0.313,0.523,3770,0.562
2M23291817+5003474,0.202,0.328,3684,0.359
2M23310268+4840188,0.449,0.678,3738,0.572
2M23353238+4749359,0.836,0.958,3923,0.948
2M23413614+3143111,0.212,0.358,3834,0.264
2M23553811-2010452,0.151,0.209,3811,0.278
2M23582328+1515325,0.568,0.779,3718,0.740

